Updated Core Libraries of the ALPS Project

The open source ALPS (Algorithms and Libraries for Physics Simulations) project provides a collection of physics libraries and applications, with a focus on simulations of lattice models and strongly correlated systems. The libraries provide a convenient set of well-documented and reusable components for developing condensed matter physics simulation code, and the applications strive to make commonly used and proven computational algorithms available to a non-expert community. In this paper we present an updated and refactored version of the core ALPS libraries geared at the computational physics software development community, rewritten with focus on documentation, ease of installation, and software maintainability.

==> code/ising.cpp <==
#include "ising.hpp"
#include <alps/params/convenience_params.hpp>

// Defines the parameters for the ising simulation
void ising_sim::define_parameters(parameters_type & parameters) {
    // If the parameters are restored, they are already defined
    if (parameters.is_restored()) {
        return;
    }
    
    // Adds the parameters of the base class
    alps::mcbase::define_parameters(parameters);
    // Adds the convenience parameters (for save/load)
    // followed by the ising specific parameters
    alps::define_convenience_parameters(parameters)
        .description("2D ising simulation")
        .define<int>("length", "size of the periodic box")
        .define<int>("sweeps", 0, "maximum number of sweeps (0 means indefinite)")
        .define<int>("thermalization", 10000, "number of sweeps for thermalization")
        .define<double>("temperature", "temperature of the system");
}

// Creates a new simulation.
// We always need the parameters and the seed as we need to pass it to
// the alps::mcbase constructor. We also initialize our internal state,
// mainly using values from the parameters.
ising_sim::ising_sim(parameters_type const & parms, std::size_t seed_offset)
    : alps::mcbase(parms, seed_offset)
    , length(parameters["length"])
    , sweeps(0)
    , thermalization_sweeps(int(parameters["thermalization"]))
    , total_sweeps(parameters["sweeps"])
    , beta(1. / parameters["temperature"].as<double>())
    , spins(length,length)
    , current_energy(0)
    , current_magnetization(0)
{

    // Initializes the spins
    for(int i=0; i<length; ++i) {
        for (int j=0; j<length; ++j) {
            spins(i,j) = (random() < 0.5 ? 1 : -1);
        }
    }

    // Calculates initial magnetization and energy
    for (int i=0; i<length; ++i) {
        for (int j=0; j<length; ++j) {
            current_magnetization += spins(i,j);
            int i_next=(i+1)%length;
            int j_next=(j+1)%length;
            current_energy += -(spins(i,j)*spins(i,j_next)+
                                spins(i,j)*spins(i_next,j));
            
        }
    }
    
    // Adds the measurements
    measurements
        << alps::accumulators::FullBinningAccumulator<double>("Energy")
        << alps::accumulators::FullBinningAccumulator<double>("Magnetization")
        << alps::accumulators::FullBinningAccumulator<double>("AbsMagnetization")
        << alps::accumulators::FullBinningAccumulator<double>("Magnetization^2")
        << alps::accumulators::FullBinningAccumulator<double>("Magnetization^4")
        ;
}

// Performs the calculation at each MC step;
// decides if the step is accepted.
void ising_sim::update() {
    using std::exp;
    typedef unsigned int uint;
    // Choose a spin to flip:
    uint i = uint(length * random());
    uint j = uint(length * random());
    // Find neighbors indices, with wrap over box boundaries:
    uint i1 = (i+1) % length;            // right
    uint i2 = (i-1+length) % length;     // left
    uint j1 = (j+1) % length;            // up
    uint j2 = (j-1+length) % length;     // down
    // Energy difference:
    double delta=2.*spins(i,j)*
                    (spins(i1,j)+  // right
                     spins(i2,j)+  // left
                     spins(i,j1)+  // up
                     spins(i,j2)); // down
    
    // Step acceptance:
    if (delta<=0. || random() < exp(-beta*delta)) {
        // update energy:
        current_energy += delta;
        // update magnetization:
        current_magnetization -= 2*spins(i,j);
        // flip the spin
        spins(i,j) = -spins(i,j);
    }        
}

// Collects the measurements at each MC step.
void ising_sim::measure() {
    ++sweeps;
    if (sweeps<thermalization_sweeps) return;
    
    const double n=length*length; // number of sites
    double tmag = current_magnetization / n; // magnetization

    // Accumulate the data (per site)
    measurements["Energy"] << (current_energy / n);
    measurements["Magnetization"] << tmag;
    measurements["AbsMagnetization"] << fabs(tmag);
    measurements["Magnetization^2"] << tmag*tmag;
    measurements["Magnetization^4"] << tmag*tmag*tmag*tmag;
}

// Returns a number between 0.0 and 1.0 with the completion percentage
double ising_sim::fraction_completed() const {
    double f=0;
    if (total_sweeps>0 && sweeps >= thermalization_sweeps) {
        f=(sweeps-thermalization_sweeps)/double(total_sweeps);
    }
    return f;
}

// Saves the state to the hdf5 file
void ising_sim::save(alps::hdf5::archive & ar) const {
    // Most of the save logic is already implemented in the base class
    alps::mcbase::save(ar);
    
    // We just need to add our own internal state
    ar["checkpoint/spins"] << spins;
    ar["checkpoint/sweeps"] << sweeps;
    ar["checkpoint/current_energy"] << current_energy;
    ar["checkpoint/current_magnetization"] << current_magnetization;
    
    // The rest of the internal state is saved as part of the parameters
}

// Loads the state from the hdf5 file
void ising_sim::load(alps::hdf5::archive & ar) {
    // Most of the load logic is already implemented in the base class
    alps::mcbase::load(ar);

    // Restore the internal state that came from parameters
    length = parameters["length"];
    thermalization_sweeps = parameters["thermalization"];
    // Note: `total_sweeps` is not restored here!
    beta = 1. / parameters["temperature"].as<double>();


    // Restore the rest of the state from the hdf5 file
    ar["checkpoint/spins"] >> spins;
    ar["checkpoint/sweeps"] >> sweeps;
    ar["checkpoint/current_energy"] >> current_energy;
    ar["checkpoint/current_magnetization"] >> current_magnetization;
}


==> code/main.cpp <==
#include "ising.hpp"
#include <iostream>
#include <alps/accumulators.hpp>
#include <alps/mc/api.hpp>
#include <alps/mc/mcbase.hpp>
#include <alps/mc/stop_callback.hpp>

int main(int argc, char* argv[])
{
    // Define the type for the simulation
    typedef ising_sim my_sim_type;

    try {
    
        // Creates the parameters for the simulation
        // If an hdf5 file is supplied, reads the parameters there
        std::cout << "Initializing parameters..." << std::endl;

        alps::params parameters(argc, (const char**)argv);
        my_sim_type::define_parameters(parameters);

        if (parameters.help_requested(std::cout) ||
            parameters.has_missing(std::cout)) {
            return 1;
        }
    
        std::cout << "Creating simulation" << std::endl;
        my_sim_type sim(parameters); 

        // If needed, restore the last checkpoint
        std::string checkpoint_file = parameters["checkpoint"].as<std::string>();
        
        if (parameters.is_restored()) {
            std::cout << "Restoring checkpoint from " << checkpoint_file
                      << std::endl;
            sim.load(checkpoint_file);
        }

        // Run the simulation
        std::cout << "Running simulation" << std::endl;
        sim.run(alps::stop_callback(size_t(parameters["timelimit"])));

        // Checkpoint the simulation
        std::cout << "Checkpointing simulation to " << checkpoint_file
                  << std::endl;
        sim.save(checkpoint_file);

        alps::results_type<my_sim_type>::type results = alps::collect_results(sim);

        // Print results
        {
            using alps::accumulators::result_wrapper;
            std::cout << "All measured results:" << std::endl;
            std::cout << results << std::endl;
            
            std::cout << "Simulation ran for "
                      << results["Energy"].count()
                      << " steps." << std::endl;

            // Assign individual results to variables.
            const result_wrapper& mag4=results["Magnetization^4"];
            const result_wrapper& mag2=results["Magnetization^2"];

            // Derived result:
            const result_wrapper& binder_cumulant=1-mag4/(3*mag2*mag2);
            std::cout << "Binder cumulant: " << binder_cumulant
                      << " Relative error: "
                      << fabs(binder_cumulant.error<double>()/
                              binder_cumulant.mean<double>())
                      << std::endl;
            
            // Saving to the output file
            std::string output_file = parameters["outputfile"];
            alps::hdf5::archive ar(boost::filesystem::path(output_file), "w");
            ar["/parameters"] << parameters;
            ar["/simulation/results"] << results;
        }
        return 0;
    } catch (const std::runtime_error& exc) {
        std::cout << "Exception caught: " << exc.what() << std::endl;
        return 2;
    } catch (...) {
        std::cout << "Unknown exception caught." << std::endl;
        return 2;
    }
}

